Cooperative Starting Movement Detection of Cyclists Using Convolutional Neural Networks and a Boosted Stacking Ensemble

In future, vehicles and other traffic participants will be interconnected and equipped with various types of sensors, allowing for cooperation on different levels, such as situation prediction or intention detection. In this article we present a cooperative approach for starting movement detection of cyclists using a boosted stacking ensemble approach realizing feature- and decision level cooperation. We introduce a novel method based on a 3D Convolutional Neural Network (CNN) to detect starting motions on image sequences by learning spatio-temporal features. The CNN is complemented by a smart device based starting movement detection originating from smart devices carried by the cyclist. Both model outputs are combined in a stacking ensemble approach using an extreme gradient boosting classifier resulting in a fast and yet robust cooperative starting movement detector. We evaluate our cooperative approach on real-world data originating from experiments with 49 test subjects consisting of 84 starting motions.

==> images/gradient_boosting_cassifier_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from sklearn import ensemble\n",
    "from sklearn import datasets\n",
    "from sklearn.utils import shuffle\n",
    "from sklearn.metrics import mean_squared_error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x7f148b735780>"
      ]
     },
     "execution_count": 160,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#generate dataset:\n",
    "from sklearn.datasets import make_classification\n",
    "X, Y = make_classification(n_features=2, n_redundant=0, n_informative=2,\n",
    "                             n_clusters_per_class=2,random_state=45634564,hypercube=True,n_classes=2,flip_y=0.1)\n",
    "plt.scatter(X[:, 0], X[:, 1], marker='o', c=Y,\n",
    "            s=25, edgecolor='k')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXYAAAD8CAYAAABjAo9vAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nYCx2SRoYi12SBsZil6SBsdglaWD+ASOmREu/czc4AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f148b88fba8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot dataset\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from sklearn.model_selection import train_test_split\n",
    "#split Data\n",
    "X_train, X_test, y_train, y_test = train_test_split(\n",
    "    X, Y, test_size=0.33, random_state=42)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.75757575757575757"
      ]
     },
     "execution_count": 163,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from sklearn.ensemble import GradientBoostingClassifier\n",
    "#initialize and run classifier:\n",
    "clf = GradientBoostingClassifier(n_estimators=10, learning_rate=1.0,\n",
    "    max_depth=1, random_state=0).fit(X_train, y_train)\n",
    "clf.score(X_test, y_test)   "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 164,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWQAAAD7CAYAAABdXO4CAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f148c01f1d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from sklearn import clone\n",
    "from matplotlib.colors import ListedColormap\n",
    "\n",
    "\n",
    "# Parameters\n",
    "n_classes = 3\n",
    "n_estimators = 30\n",
    "cmap = plt.cm.RdYlBu\n",
    "plot_step = 0.02  # fine step width for decision surface contours\n",
    "plot_step_coarser = 0.5  # step widths for coarse classifier guesses\n",
    "RANDOM_SEED = 13  # fix the seed on each iteration\n",
    "\n",
    "model = GradientBoostingClassifier(n_estimators=10, learning_rate=1.0,\n",
    "    max_depth=1, random_state=0)\n",
    "# Train\n",
    "clf = clone(model)\n",
    "clf = model.fit(X_train, y_train)\n",
    "\n",
    "# Plot the training points, these are clustered together and have a\n",
    "# black outline\n",
    "plt.scatter(X[:, 0], X[:, 1], c=Y,\n",
    "            cmap=ListedColormap(['r', 'y', 'b']),\n",
    "            edgecolor='k', s=20)\n",
    "\n",
    "# Now plot the decision boundary using a fine mesh as input to a\n",
    "# filled contour plot\n",
    "x_min, x_max = X[:, 0].min() - 1, X[:, 0].max() + 1\n",
    "y_min, y_max = X[:, 1].min() - 1, X[:, 1].max() + 1\n",
    "xx, yy = np.meshgrid(np.arange(x_min, x_max, plot_step),\n",
    "                     np.arange(y_min, y_max, plot_step))\n",
    "\n",
    "# Plot either a single DecisionTreeClassifier or alpha blend the\n",
    "# decision surfaces of the ensemble of classifiers\n",
    "a=0\n",
    "if a==1:\n",
    "    Z = model.predict(np.c_[xx.ravel(), yy.ravel()])\n",
    "    Z = Z.reshape(xx.shape)\n",
    "    cs = plt.contourf(xx, yy, Z, cmap=cmap)\n",
    "else:\n",
    "    # Choose alpha blend level with respect to the number\n",
    "    # of estimators\n",
    "    # that are in use (noting that AdaBoost can use fewer estimators\n",
    "    # than its maximum if it achieves a good enough fit early on)\n",
    "    estimator_alpha = 1.0 / len(model.estimators_)\n",
    "    for tree in model.estimators_:\n",
    "        Z = model.predict(np.c_[xx.ravel(), yy.ravel()])\n",
    "        Z = Z.reshape(xx.shape)\n",
    "        cs = plt.contourf(xx, yy, Z, alpha=estimator_alpha, cmap=cmap)\n",
    "\n",
    "\n",
    "#plt.axis(\"tight\")\n",
    "plt.title(\"Gradient Boosting Classifier\")\n",
    "plt.legend()\n",
    "\n",
    "# Turn off tick labels\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "## "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

